Diatomic molecular anions of alkali-metal and alkaline-earth-metal atoms

Studies of anions are inherently more challenging than investigations of neutrals and cations because of the diffuse and weakly bound character of an anionic electron. Here, we present a comprehensive computational examination of ground-state diatomic molecular anions composed of alkali-metal (Li, Na, K, Rb, Cs, Fr) and alkaline-earth-metal (Be, Mg, Ca, Sr, Ba, Ra) atoms. We study 21 alkali-metal diatomic anions in the X$^{2}\Sigma^{+}$ electronic state and 36 alkali-metal--alkaline-earth-metal diatomic anions in the X$^{1}\Sigma^{+}$ electronic state. The calculations employ a hierarchy of the coupled cluster methods, combined with large Gaussian basis sets and small-core relativistic energy-consistent pseudopotentials for heavier elements. We compute potential energy curves, permanent electric dipole moments, and static polarizabilities, and we assess convergence and uncertainties of our results. Additionally, using the multireference configuration interaction and equation-of-motion electron-attachment coupled cluster methods, we investigate excited electronic states of alkali-metal molecular anions, including valence-bound and dipole-bound states. We predict crossings between ground neutral and excited anionic states, which may enhance resonant electron attachment and subsequent anion dissociation. This finding may be relevant for experiments with mixtures of ultracold ground-state alkali-metal molecules and Rydberg atoms.

==> anc/Diffuse_basis_sets.txt <==
# Supplemental Material for:
# "Diatomic molecular anions of alkali-metal and alkaline-earth-metal atoms"
# By S. Akkari, H. Ladjimi, W. Zrafi, H. Berriche, M. Gronowski, M. Tomza
#
# Diffuse basis sets developed for placement at the bond midpoint to improve
# the convergence of electron-binding-energy calculations for dipole-bound
# states of alkali-metal diatomic molecular anions.

GH:PVDZ
extra augmentation for weakly bound electron

  3
    0    1    2    
    2    2    1    
    2    2    1    

     0.0034417     0.0020782 

 1.0000000  0.0000000 
 0.0000000  1.0000000 

     0.0020879     0.0010633 

 1.0000000  0.0000000 
 0.0000000  1.0000000 

     0.0015287 

 1.0000000 

GH:PVTZ
extra augmentation for weakly bound electron

  4
    0    1    2    3
    3    3    2    1
    3    3    2    1

     0.0034417     0.0020782     0.0012548 

 1.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000 

     0.0020879     0.0010633     0.0005415

 1.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000 

     0.0015287     0.0006150

 1.0000000  0.0000000 
 0.0000000  1.0000000 

     0.0096535 

 1.0000000 

GH:PVQZ
extra augmentation for weakly bound electron

  5
    0    1    2    3    4
    4    4    3    2    1
    4    4    3    2    1

     0.0034417     0.0020782     0.0012548     0.0007577 

 1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000 

     0.0020879     0.0010633     0.0005415     0.0002758

 1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000 

     0.0015287     0.0006150     0.0002474

 1.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000 

     0.0096535     0.0038668

 1.0000000  0.0000000 
 0.0000000  1.0000000 

     0.0116208 

 1.0000000 

GH:PV5Z
extra augmentation for weakly bound electron

  6
    0    1    2    3    4    5
    5    5    4    3    2    1
    5    5    4    3    2    1

     0.0034417     0.0020782     0.0012548     0.0007577     0.0004575

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0020879     0.0010633     0.0005415     0.0002758     0.0001404

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0015287     0.0006150     0.0002474     0.0000995

 1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000 

     0.0096535     0.0038668     0.0015489

 1.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000 

     0.0116208     0.0046407

 1.0000000  0.0000000 
 0.0000000  1.0000000 

     0.0155795 

 1.0000000 

GH:PV6Z
extra augmentation for weakly bound electron

  7
    0    1    2    3    4    5    6
    6    6    5    4    3    2    1
    6    6    5    4    3    2    1

     0.0034417     0.0020782     0.0012548     0.0007577     0.0004575
     0.0002762

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0020879     0.0010633     0.0005415     0.0002758     0.0001404
     0.0000715

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0015287     0.0006150     0.0002474     0.0000995     0.0000400

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0096535     0.0038668     0.0015489     0.0006204

 1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000 

     0.0116208     0.0046407     0.0018532

 1.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000 

     0.0155795     0.0062396

 1.0000000  0.0000000 
 0.0000000  1.0000000 

     0.0001739

 1.0000000 

GH:PV7Z
extra augmentation for weakly bound electron

  7
    0    1    2    3    4    5    6
    7    7    6    5    4    3    2
    7    7    6    5    4    3    2

     0.0034417     0.0020782     0.0012548     0.0007577     0.0004575
     0.0002762     0.0001668

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0020879     0.0010633     0.0005415     0.0002758     0.0001404
     0.0000715     0.0000364

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0015287     0.0006150     0.0002474     0.0000995     0.0000400
     0.0000161

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0096535     0.0038668     0.0015489     0.0006204     0.0002485

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0116208     0.0046407     0.0018532     0.0007401

 1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000 

     0.0155795     0.0062396     0.0024990

 1.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000 

     0.0001739     0.00007

 1.0000000  0.0000000 
 0.0000000  1.0000000 

GH:PV8Z
extra augmentation for weakly bound electron

  7
    0    1    2    3    4    5    6
    8    8    7    6    5    4    3
    8    8    7    6    5    4    3

     0.0034417     0.0020782     0.0012548     0.0007577     0.0004575
     0.0002762     0.0001668     0.0001007

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0020879     0.0010633     0.0005415     0.0002758     0.0001404
     0.0000715     0.0000364     0.0000185

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0015287     0.0006150     0.0002474     0.0000995     0.0000400
     0.0000161     0.0000065

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0096535     0.0038668     0.0015489     0.0006204     0.0002485
     0.0000995

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0116208     0.0046407     0.0018532     0.0007401     0.0002956

 1.0000000  0.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  0.0000000  1.0000000 

     0.0155795     0.0062396     0.0024990     0.0010009

 1.0000000  0.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  0.0000000  1.0000000 

     0.0001739     0.00007       0.0000282
     
 1.0000000  0.0000000  0.0000000 
 0.0000000  1.0000000  0.0000000 
 0.0000000  0.0000000  1.0000000 



==> anc/E_DBS_AM-AM-.txt <==
# Supplemental Material for:
# "Diatomic molecular anions of alkali-metal and alkaline-earth-metal atoms"
# By S. Akkari, H. Ladjimi, W. Zrafi, H. Berriche, M. Gronowski, M. Tomza
#
# Electron binding energies of the dipole-bound states of the NaK-, LiK-, 
# NaRb$-, LiRb-, NaCs-, and LiCs$- molecular anions, calculated using 
# the EOM-EA-CCSD method with the aug-cc-pVQZ basis set and systematically 
# enlarged sets of additional diffuse functions.

# d(R_e)(debye) E_DBS (cm-1)

# aug-cc-pVQZ+[8s8p7d6f5g4h3i]
# NaK
2.94	0.954
# LiK
3.55	9.27
# NaRb
3.64	11
# LiRb
4.37	22.74
# NaCs
4.98	34.61
# LiCs
5.71	45.85

# aug-cc-pVQZ+[7s7p6d5f4g3h2i]
# LiK
3.55	7.16
# NaRb
3.64	9.06
# LiRb
4.37	21.69
# NaCs
4.98	34
# LiCs
5.71	45.47

# aug-cc-pVQZ+[6s6p5d4f3g2h1i]
# LiK
3.55	2.1
# NaRb
3.64	4.26
# LiRb
4.37	18.35
# NaCs
4.98	31.54
# LiCs
5.71	43.61

# aug-cc-pVQZ+[5s5p4d3f2g1h]
# LiRb
4.37	9.458
# NaCs
4.98	24.07
# LiCs
5.71	37.1

# aug-cc-pVQZ+[4s4p3d2f1g]
# NaCs
4.98	3.873
# LiCs
5.71	18.51

==> anc/PECs_AM-AEM-.txt <==
# Supplemental Material for:
# "Diatomic molecular anions of alkali-metal and alkaline-earth-metal atoms"
# By S. Akkari, H. Ladjimi, W. Zrafi, H. Berriche, M. Gronowski, M. Tomza
#
# Interaction energies for alkali-metal--alkaline-earth-metal diatomic molecular 
# anions in the X^1\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+bf + dCCSDT/aug-cc-pwCVTZ.

# R(bohr)  V(R)(cm-1)  

# LiBe-
4	802.57977
4.25	-897.04298
4.5	-1967.95395
4.75	-2599.89264
5	-2929.9756
5.25	-3056.34192
5.5	-3048.65183
5.75	-2955.88315
6	-2812.09266
6.25	-2640.60821
6.5	-2457.09079
6.75	-2271.77226
7	-2091.09695
7.25	-1918.88159
7.5	-1757.1887
7.75	-1606.92131
8	-1468.2447
8.25	-1340.88034
8.5	-1224.28543
8.75	-1117.78105
9	-1020.634072
9.25	-932.103329
9.5	-851.470878
9.75	-778.057147
10	-711.227485
10.5	-595.024733
11	-498.73403
11.5	-418.904302
12	-352.671929
12.5	-297.669723
13	-251.944369
13.5	-213.880325
14	-182.144687
14.5	-155.635953
15	-133.4460254
16	-99.1666159
17	-74.7909714
18	-57.2534917
19	-44.4692528
20	-35.020565
21	-27.9432162
22.5	-20.3693791
25	-12.6782342
27.5	-8.3364255
30	-5.7261342
32.5	-4.0752063
35	-2.9835934
40	-1.7135134
45	-1.0557055
50	-0.6864759

# NaBe-
4.75	37.1430342523912
5	-940.82670181309
5.25	-1560.89688769393
5.5	-1927.90107257874
5.75	-2118.66163175793
6	-2188.33622277176
6.25	-2177.33128357186
6.5	-2114.23804955456
6.75	-2019.21958767729
7	-1906.22245461348
7.25	-1784.7264680496
7.5	-1661.09523398833
7.75	-1539.43298230554
8	-1422.29089282121
8.25	-1311.15888461423
8.5	-1206.79716391549
8.75	-1109.5145155498
9	-1019.29020485045
9.25	-935.945023117198
9.5	-859.149128087203
9.75	-788.54413449115
10	-723.725676540143
10.5	-609.822493997936
11	-514.289322643887
11.5	-434.277790367
12	-367.3135043157
12.5	-311.277683226384
13	-264.363212010104
13.5	-225.062611609233
14	-192.119530791658
14.5	-164.462844355906
15	-141.210267152305
16	-105.096957478584
17	-79.26432806213
18	-60.6040874723677
19	-46.9701951371223
20	-36.888269161649
21	-29.3390254855864
22.5	-21.2799546944361
25	-13.1350312423916
27.5	-8.575914114068
30	-5.8573947100818
32.5	-4.15067634955877
35	-3.02966775708759
40	-1.73226260125303
45	-1.06371868502173
50	-0.690848507124744

# KBe-
4.75	5649.52020662971
5	3359.71044391616
5.25	1694.71768150102
5.5	514.078811316026
5.75	-300.178873649488
6	-842.615095235245
6.25	-1186.80363711492
6.5	-1388.81266140187
6.75	-1490.66553373285
7	-1523.41315738051
7.25	-1509.6878008814
7.5	-1465.76082765654
7.75	-1403.16944936566
8	-1329.96495078372
8.25	-1251.66482273125
8.5	-1171.96956912037
8.75	-1093.29591577672
9	-1017.16668327936
9.25	-944.492815697744
9.5	-875.767907323624
9.75	-811.209097947978
10	-750.852139884203
10.5	-642.358798290405
11	-548.989072080579
11.5	-469.052414251199
12	-400.83041995151
12.5	-342.727928383223
13	-293.313989243259
13.5	-251.324296667453
14	-215.661694399946
14.5	-185.372234198137
15	-159.642230108126
16	-119.183597978533
17	-89.8724073135307
18	-68.5219240791888
19	-52.8544937466704
20	-41.2566232878745
21	-32.5856296609891
22.5	-23.3693584467418
25	-14.1672907995814
27.5	-9.1058910875285
30	-6.14284433517856
32.5	-4.31148105123177
35	-3.12473751278732
40	-1.76927625090091
45	-1.08195266175533
50	-0.703221604723282

# RbBe-
5.25	3549.53237448927
5.5	1953.41233745092
5.75	802.397689207851
6	-6.67705032668941
6.25	-558.36704585008
6.5	-919.717110579424
6.75	-1142.65007221779
7	-1266.64361721067
7.25	-1321.24529738038
7.5	-1328.25045449018
7.75	-1303.51649394047
8	-1258.41630601671
8.25	-1200.98106583936
8.5	-1136.80042244522
8.75	-1069.69697409165
9	-1002.2262027157
9.25	-936.051907752488
9.5	-872.218279688338
9.75	-811.342101990731
10	-753.752264901382
10.5	-648.854949876703
11	-557.371672309107
11.5	-478.264164098031
12	-410.208778535912
12.5	-351.859721962749
13	-301.948602771263
13.5	-259.32539845229
14	-222.965184395635
14.5	-191.96746932761
15	-165.544958265772
16	-123.820513896519
17	-93.4483281644957
18	-71.2487832822344
19	-54.9175462439022
20	-42.8128853195075
21	-33.7588871539137
22.5	-24.1412826539971
25	-14.5576448631765
27.5	-9.31224871867458
30	-6.25556662365439
32.5	-4.37653804534024
35	-3.16437122363767
40	-1.78542273560727
45	-1.08875421248986
50	-0.703035234093534

# CsBe-
5	9031.1836473
5.25	6250.12021807
5.5	4096.48551169
5.75	2474.24429393
6	1280.00391635
6.25	420.59836873
6.5	-182.0915127
6.75	-591.5374414
7	-857.9301582
7.25	-1020.1632834
7.5	-1107.8417633
7.75	-1143.2133943
8	-1142.6987602
8.25	-1118.2869226
8.5	-1078.5822698
8.75	-1029.667029
9	-975.7692566
9.25	-919.7799379
9.5	-863.6332714
9.75	-808.58997274
10	-755.44562112
10.5	-656.52519227
11	-568.44098835
11.5	-491.10177467
12	-423.74920124
12.5	-365.39849964
13	-315.02858818
13.5	-271.65677176
14	-234.38110415
14.5	-202.38643241
15	-174.95042393
16	-131.295481236
17	-99.254680114
18	-75.694197239
19	-58.294955174
20	-45.365954298
21	-35.684893167
22.5	-25.406355755
25	-15.195080903
27.5	-9.642811722
30	-6.436872583
32.5	-4.479402449
35	-3.225345355
40	-1.809801872
45	-1.100229082
50	-0.709867764

# FrBe-
5	9968.63244647
5.5	4760.79444173
5.75	3016.69667159
6	1714.2229202
6.25	762.590007
6.5	83.430099
6.75	-388.088495
7	-704.0088841
7.25	-905.1678309
7.5	-1023.0444212
7.75	-1081.5164636
8	-1098.4553933
8.25	-1087.0358074
8.5	-1056.8520265
8.75	-1014.7869952
9	-965.71686351
9.25	-913.04559206
9.5	-859.10734792
9.75	-805.47098331
10	-753.16266161
10.5	-654.84244181
11	-566.61766154
11.5	-488.88465384
12	-421.12869089
12.5	-362.4697671
13	-311.91857874
13.5	-268.49310793
14	-231.26894777
14.5	-199.40586532
15	-172.15711229
16	-128.95769394
17	-97.38211993
18	-74.236188925
19	-57.179076658
20	-44.518738343
21	-35.045430911
22.5	-24.986551817
25	-14.988646531
27.5	-9.541396001
30	-6.384317016
32.5	-4.450351421
35	-3.208870192
40	-1.803950427
45	-1.097263021
50	-0.707537156

# LiMg-
4	7707.19599
4.25	4509.87451
4.5	2157.07988
4.75	461.314382
5	-733.64134
5.25	-1552.52002
5.5	-2092.33427
5.75	-2427.24609
6	-2613.33623
6.25	-2692.65071
6.5	-2696.49862
6.75	-2648.01953
7	-2564.22554
7.25	-2457.53914
7.5	-2336.97826
7.75	-2209.028
8	-2078.31539
8.25	-1948.0888
8.5	-1820.596247
8.75	-1697.357057
9	-1579.361948
9.25	-1467.217572
9.5	-1361.249885
9.75	-1261.582947
10	-1168.193375
10.5	-999.677434
11	-853.990084
11.5	-728.904816
12	-622.057076
12.5	-531.125886
13	-453.948495
13.5	-388.560378
14	-333.218576
14.5	-286.395854
15	-246.7711422
16	-184.7672282
17	-140.0606926
18	-107.5722853
19	-83.7303285
20	-66.0380265
21	-52.7485207
22.5	-38.5018531
25	-23.9975662
27.5	-15.7889545
30	-10.8504523
32.5	-7.7236303
35	-5.6569571
40	-3.2499081
45	-2.0036233
50	-1.3035886

# NaMg-
5	1989.5527745
5.25	613.3622522
5.5	-378.9683912
5.75	-1077.2989615
6	-1552.8910445
6.25	-1861.942615
6.5	-2047.440903
6.75	-2142.1864844
7	-2171.2747944
7.25	-2153.5174572
7.5	-2103.0652096
7.75	-2030.4146278
8	-1943.3815491
8.25	-1847.6822905
8.5	-1747.5110712
8.75	-1645.90402462
9	-1545.02750978
9.25	-1446.4003572
9.5	-1351.0860152
9.75	-1259.78316284
10	-1172.9053666
10.5	-1013.23854621
11	-872.46282953
11.5	-749.71507018
12	-643.53266302
12.5	-552.20154619
13	-473.96358985
13.5	-407.15000646
14	-350.19832971
14.5	-301.71802036
15	-260.46102638
16	-195.465465018
17	-148.260450043
18	-113.776722329
19	-88.383950135
20	-69.517656628
21	-55.34934579
22.5	-40.187414667
25	-24.839670515
27.5	-16.228417899
30	-11.09206039
32.5	-7.860686785
35	-5.741631906
40	-3.28562351
45	-2.019578467
50	-1.312235369

# KMg-
5	7798.12872968488
5.25	5367.72789452038
5.5	3469.97823363688
5.75	2012.17660169473
6	911.310156839266
6.25	94.7723710092353
6.5	-498.841995202
6.75	-919.825969155126
7	-1208.60702536749
7.25	-1397.21678368158
7.5	-1510.70412325612
7.75	-1568.4506332284
8	-1585.31530731398
8.25	-1572.61162578145
8.5	-1538.90940474342
8.75	-1490.66520071422
9	-1432.72119991505
9.25	-1368.68617204185
9.5	-1301.23506325286
9.75	-1232.33433116784
10	-1163.41774579296
10.5	-1029.37459780885
11	-904.217421777186
11.5	-790.247015574284
12	-688.172415340389
12.5	-597.81059856073
13	-518.495091474303
13.5	-449.314880679223
14	-389.260718161572
14.5	-337.312177479225
15	-292.495893261826
16	-220.714365849442
17	-167.676155301221
18	-128.481940656111
19	-99.4263365197574
20	-77.7674854754903
21	-61.5011343931142
22.5	-44.1586095085318
25	-26.7849135730178
27.5	-17.219982990653
30	-11.6202525919336
32.5	-8.15966441486455
35	-5.91598306949774
40	-3.35388611686196
45	-2.05176269939859
50	-1.33158054071383

# RbMg-
5	10527.0523855
5.25	7653.0776509
5.5	5363.7583729
5.75	3562.8335332
6	2166.8631809
6.25	1101.7573776
6.5	302.6660228
6.75	-285.7197534
7	-709.3875539
7.25	-1005.771011
7.5	-1204.8500749
7.75	-1330.2991273
8	-1400.6107679
8.25	-1430.07077437
8.5	-1429.64114837
8.75	-1407.67638835
9	-1370.51629934
9.25	-1322.94512062
9.5	-1268.55623859
9.75	-1210.02984288
10	-1149.35693315
10.5	-1027.0490674
11	-909.18724527
11.5	-799.5908945
12	-699.94277267
12.5	-610.70410142
13	-531.64335826
13.5	-462.15398142
14	-401.43892069
14.5	-348.62909755
15	-302.85199913
16	-229.10285579
17	-174.271556177
18	-133.571332392
19	-103.309054088
20	-80.707537365
21	-63.722321203
22.5	-45.618861176
25	-27.527470032
27.5	-17.610488863
30	-11.83526237
32.5	-8.282458846
35	-5.990107683
40	-3.383840934
45	-2.065059987
50	-1.334580251

# CsMg-
6.75	728.773848
7	97.6471363
7.25	-367.15011872
7.75	-935.3007209
8	-1091.6205887
8.25	-1189.2763795
8.5	-1242.872975
8.75	-1263.735309
9	-1260.579241
9.25	-1240.073483
9.5	-1207.286974
9.75	-1166.048422
10	-1119.238425
10.5	-1016.9788977
11	-911.9677752
11.5	-810.4403797
12	-715.6163364
12.5	-628.9741277
13	-550.9811068
13.5	-481.522507
14	-420.1552116
14.5	-366.27089
15	-319.1749547
16	-242.5452583
17	-184.9597629
18	-141.8850951
20	-85.56446428
21	-67.40312396
22.5	-48.04032547
25	-28.74337213
27.5	-18.24060155
32.5	-8.474586443
35	-6.10413173
40	-3.429347616
45	-2.086200554
50	-1.345885006

# FrMg-
6.25	3006.785802
6.75	929.985859
7.25	-254.28535294
7.5	-620.0157839
7.75	-877.9840138
8	-1052.9194019
8.25	-1164.5127471
8.5	-1228.276508
8.75	-1256.325465	
9.25	-1240.639978
9.5	-1209.632993
9.75	-1169.205687
10	-1122.520675
10.5	-1019.2899534
11	-912.5912105
11.5	-809.2998849
12	-712.947701
12.5	-625.1362697
13	-546.3473369
13.5	-476.4314437
14	-414.8880923
14.5	-361.0400584
15	-314.1369768
16	-238.15957
17	-181.3517552
18	-139.0202761
19	-107.4654873
20	-83.86887398
21	-66.12513967
22.5	-47.21185794
25	-28.33525978
27.5	-18.0333451	
32.5	-8.41490368	
40	-3.416563608
45	-2.080242208
50	-1.34236402

# LiCa-
4.5	5935.0681627
4.75	2976.8544366
5	687.1742903
5.25	-1041.3832637
5.5	-2313.278569
5.75	-3221.2303127
6	-3843.5646153
6.25	-4244.4969944
6.5	-4475.7153412
6.75	-4578.2826402
7	-4584.5358519
7.25	-4519.7693181
7.5	-4403.6659987
7.75	-4251.4660559
8	-4074.9185066
8.25	-3883.0139273
8.5	-3682.6086439
8.75	-3478.8760768
9	-3275.6855218
9.25	-3075.8897453
9.5	-2881.5548041
9.75	-2694.1380498
10	-2514.62625019
10.5	-2181.5465735
11	-1884.39288905
11.5	-1622.61399075
12	-1394.18872299
12.5	-1196.33973724
13	-1025.97189849
13.5	-879.93992613
14	-755.20962865
14.5	-648.95076882
15	-558.59730818
16	-416.67281713
17	-314.26731452
18	-240.07118024
19	-185.901034757
20	-145.938361297
21	-116.115537552
22.5	-84.370893535
25	-52.380198887
27.5	-34.428540669
30	-23.673476664
32.5	-16.856390192
35	-12.355067982
40	-7.10250755
45	-4.379910217
50	-2.849495517

# NaCa-
5.25	2011.8643652
5.5	250.6869246
5.75	-1092.9698874
6	-2092.5340176
6.25	-2814.8756265
6.5	-3316.6495054
6.75	-3644.9384485
7	-3838.3407273
7.25	-3928.0625329
7.5	-3939.087376
7.75	-3891.225664
8	-3800.1319501
8.25	-3678.0567318
8.5	-3534.6059572
8.75	-3377.1719705
9	-3211.5183095	
9.5	-2871.956746
9.75	-2703.8863452
10	-2539.6397927
10.5	-2227.57581093
11	-1942.17465786
11.5	-1685.8433539
12	-1458.63049429
12.5	-1259.19449151
13	-1085.45610883
13.5	-935.00554905
14	-805.32118442
14.5	-693.94998594
15	-598.56397339	
17	-337.38795159
18	-257.18443951
19	-198.449454689	
21	-122.802137678
22.5	-88.554784538
25	-54.35049978
27.5	-35.403053556
30	-24.182098502
32.5	-17.139686132
35	-12.528563506
40	-7.169475485
45	-4.411945533
50	-2.865487161

# KCa-
5	11581.9812129
6	2145.7457017
6.25	734.4180518
6.5	-377.9110392
6.75	-1235.3534747
7	-1880.1124304
7.25	-2350.4903591
7.5	-2679.9110371
7.75	-2896.7812843
8	-3024.7823074
8.25	-3083.3863718
8.5	-3088.4391834
8.75	-3052.7325242
9	-2986.5214972
9.25	-2897.9802404
9.5	-2793.5881764
9.75	-2678.4555337
10	-2556.5899094
10.5	-2304.4612927
11	-2054.57684342
11.5	-1816.96100954
12	-1596.9908714
12.5	-1397.11465007
13	-1217.95182542
13.5	-1059.00099324
14	-919.10923739
14.5	-796.7859051
15	-690.37690644
17	-391.09964726
18	-297.01289242
19	-227.670179938
20	-176.427842642
21	-138.341416115
22.5	-98.267478016
25	-58.894897841
27.5	-37.627946163
30	-25.326720626
32.5	-17.768918177
35	-12.885935624
40	-7.311603535
45	-4.4749438
50	-2.901057624

# RbCa-
5.25	11083.14134
5.5	8295.707641
5.75	5927.738971
6.25	2278.661749
6.5	933.904664
6.75	-137.3380539
7	-972.6272363
7.25	-1608.787791
7.5	-2079.966644
7.75	-2416.50403
8	-2644.557331
8.25	-2786.205231
8.5	-2859.78841
8.75	-2880.371614
9	-2860.215701
9.25	-2809.222719
9.5	-2735.337294
9.75	-2644.89872
10	-2542.933659
10.5	-2319.443366
11	-2087.335587
11.5	-1860.075472
12	-1645.376422
12.5	-1447.290098
13	-1267.564486
13.5	-1106.50886
14	-963.55181
14.5	-837.6154172
15	-727.3455032
16	-547.8953902
17	-413.5474414
18	-313.8317773
19	-240.0918511
20	-185.5242965
21	-144.9775423
22.5	-102.402488
25	-60.82213553
27.5	-38.57643135
30	-25.82352363
32.5	-18.04631891
35	-13.04974092
40	-7.377079491
45	-4.505077498
50	-2.912631179

# CsCa-
6.25    4732.2169
6.5     3076.05083
6.75    1704.62742
7       591.30836
7.25    -401.6120032
7.5     -1090.522559
8       -2001.02609
8.5     -2460.25508
8.75    -2572.535666
9       -2627.857922
9.25    -2638.732688
9.5     -2615.360869
10      -2497.270328
10.5    -2321.977792
11      -2120.263991
11.5    -1911.291081
12.5    -1513.009872
13      -1333.949119
13.5    -1171.040797
14      -1024.6257383
14.5    -894.2669225
15      -779.0850305
16      -589.5516818
17      -445.9511692
19      -258.498762
20      -199.1564712
21      -155.022069
22.5    -108.7384321
25      -63.80502452
27.5    -40.03454455
30      -26.57398245
32.5    -18.45610314
35      -13.28646566
45      -4.545654757
50      -2.934014233

# FrCa-
6.25    4858.66210501164
6.5     3164.26715447082
6.75    1765.06524195995
7.25    -278.840438256159
7.5     -987.363018331097
7.75    -1528.28810792774
8       -1929.69978350223
8.25    -2216.6112654677
8.5     -2410.74393238053
8.75    -2530.58132094295
9       -2591.60765644927
9.25    -2606.63458802254
9.5     -2586.1559714877
9.75    -2538.70560678442
10      -2471.17538451328
10.5    -2297.52243389222
11      -2096.40448302656
11.5    -1887.8745535751
12      -1683.84842956369
12.5    -1491.13223407316
13      -1313.28248471173
13.5    -1151.81911331649
14      -1006.98542438378
14.5    -878.267192062218
15      -764.708104234225
16      -583.959466654711
17      -441.929088732043
18      -335.428045045886
19      -256.138503967149
20      -197.27225655226
21      -153.507739247935
22.5    -108.58484941163
25      -64.5135142587168
27.5    -40.2201213929385
30      -26.6094399928208
32.5    -18.4517064947111
35      -13.2777379992338
40      -7.50186814774562
45      -4.56093767368576
50      -2.94136088619972

# LiSr-
4.5     9065.8182814
4.75    5647.6284708
5       2878.5031639
5.25    695.9127314
5.5     -982.0792044
5.75    -2240.4010757
6       -3157.7497662
6.25    -3802.7230269
6.5     -4232.9980208
6.75    -4495.9461251
7       -4629.8982738
7.25    -4665.5208121
7.5     -4627.1772988
7.75    -4534.1127458
8       -4401.442581
8.25    -4240.9801474
8.5     -4061.9103954
8.75    -3871.3405988
9       -3674.74255904
9.25    -3476.29098203
9.5     -3279.14219292
9.75    -3085.64971566
10      -2897.53260107
10.5    -2541.92626039
11      -2217.97324269
11.5    -1927.53568304
12      -1670.21277739
12.5    -1444.27798634
13      -1247.3074514
13.5    -1076.55658918
14      -929.20164434
14.5    -802.48702541
15      -693.81471658
16      -521.26117321
17      -395.22994854
18      -303.056203763
19      -235.286389066
20      -185.044457194
21      -147.401957612
22.5    -107.222544805
25      -66.615691793
27.5    -43.79587169
30      -30.106174734
32.5    -21.442930052
35      -15.717337169
40      -9.037129605
45      -5.573664411
50      -3.626072494

# NaSr-
5.25    3995.9081414
5.5     1860.7344924
5.75    178.6208572
6       -1122.2088271
6.25    -2105.8077961
6.5     -2829.3649883
6.75    -3343.0007158
7       -3689.0988185
7.25    -3903.0867454
7.5     -4013.9369122
7.75    -4045.2229456
8       -4015.8669552
8.25    -3941.0728755
8.5     -3832.8479753
8.75    -3700.7405607
9       -3552.2933542
9.25    -3393.3620304
9.5     -3228.5462863
9.75    -3061.38987112
10      -2894.60382592
10.5    -2569.83927503
11      -2265.00018888
11.5    -1985.48648879
12      -1733.39668178
12.5    -1508.77269711
13      -1310.44181158
13.5    -1136.5888395
14      -985.05509156
14.5    -853.58578875
15      -739.93321519
16      -557.6787989
17      -423.14269319
18      -324.01583836
19      -250.821655978
20      -196.475613002
21      -155.789345978
22.5    -112.504735572
25      -69.11698161
27.5    -45.034446859
30      -30.758204042
32.5    -21.805855382
40      -9.124431041
45      -5.612649365
50      -3.644863507

# KSr-
5.25    10969.4187769
5.75    5907.141536
6       3937.4991313
6.25    2295.2217615
6.5     951.1722242
6.75    -127.001058
7       -973.904161
7.25    -1624.0296187
7.5     -2109.8054215
7.75    -2460.4048792
8       -2701.2462473
8.25    -2853.9548935
8.5     -2936.64658
8.75    -2964.3281414
9       -2949.32643471
9.25    -2901.69063804
9.5     -2829.56336819
9.75    -2739.50263913
10      -2636.75774995
10.5    -2409.05879286
11      -2170.47053332
11.5    -1935.74405846
12      -1713.5278906
12.5    -1508.46907154
13      -1322.62406773
13.5    -1156.39733552
14      -1009.18095884
14.5    -879.779066
15      -766.69045376
16      -582.92366411
17      -445.19406334
18      -342.43133037
19      -265.73992964
20      -208.298691253
21      -165.012696988
22.5    -118.725394021
25      -72.237310324
27.5    -46.567235597
30      -31.505244828
32.5    -22.168027339
35      -16.103724303
45      -5.61135834
50      -3.637388164

# RbSr-
5.5     10246.3197956179
6.5     2192.65092965852
7       -110.969604531994
7.25    -929.979279984434
7.5     -1566.0478799082
7.75    -2047.56828202052
8       -2400.59840362972
8.25    -2648.27281974294
8.5     -2810.57078486044
8.75    -2904.41431456249
9       -2943.96680419443
9.25    -2940.94959643586
9.5     -2905.00338862261
9.75    -2843.96444922864
10      -2764.19916413856
10.5    -2567.98904024972
11      -2346.30285561991
11.5    -2118.05748872648
12      -1894.89438046038
12.5    -1683.65734341635
13      -1488.06164942415
13.5    -1309.79839248004
14      -1149.25963044684
14.5    -1006.02386842468
15      -879.172573274917
16      -669.696567829343
17      -510.143136535897
18      -390.005057450291
19      -300.097044575647
20      -232.922463086002
21      -182.621871814312
22.5    -129.438262378226
25      -77.1210258960559
27.5    -48.980344725789
30      -32.8082885476606
32.5    -22.9324054935162
35      -16.5863584034573
40      -9.37727216717535
45      -5.72638984855004
50      -3.70315360832126

# CsSr-
5.25    6161.20251
6.5     4382.606489
6.75    2861.739453
7       1580.009695
7.25    519.4939975
7.75    -1024.1266217
8       -1555.016307
8.25    -1956.789972
8.5     -2250.944227
8.75    -2456.559869
9       -2590.184851
9.25    -2665.910399
9.5     -2695.551728
9.75    -2688.938278
10      -2654.166434
10.5    -2525.353778
11      -2348.47323
11.5    -2149.219189
12      -1943.997177
12.5    -1742.976458
13      -1552.207894
13.5    -1375.04672
14      -1213.086386
14.5    -1066.777883
15      -935.8374455
16      -716.842647
17      -547.7517835
18      -419.1477467
19      -322.2377857
20      -249.522933
21      -194.9712797
22.5    -137.3084334
25      -80.86038438
27.5    -50.8174377
30      -33.75434361
32.5    -23.44987017
35      -16.88357982
40      -9.491830868
45      -5.776736553
50      -3.729491034

# FrSr-
6       8599.235052
6.25    6392.900749
6.75    2973.857735
7       1666.721374
7.25    588.9114273
7.5     -284.74416045
7.75    -979.3224071
8       -1519.533949
8.25    -1928.87964
8.5     -2228.929258
8.75    -2438.888399
9       -2575.463781
9.25    -2652.93073
9.5     -2683.317208
10      -2641.223482
10.5    -2510.025604
11      -2330.224923
11.5    -2128.205401
12      -1920.780618
12.5    -1718.304709
13      -1526.856274
13.5    -1349.727234
14      -1188.402208
14.5    -1043.1998717
15      -913.7068318
16      -698.1764821
17      -532.7101584
18      -407.4290164
19      -313.3245849
20      -242.8587313
21      -190.0489911
22.5    -134.2270304
25      -79.45829448
27.5    -50.15987509
30      -33.4309081
32.5    -23.27645558
35      -16.78551049
40      -9.45314026
45      -5.762122296
50      -3.721513086   

# LiBa-
4       19987.974156483
4.25    15260.0037113322
4.5     11010.5562886118
4.75    7219.00552375797
5       4013.03529641555
5.25    1407.65933572522
5.75    -2236.73510512415
6       -3428.2918114887
6.25    -4296.54709902081
6.5     -4904.02438339546
6.75    -5303.7439860155
7       -5539.77869698555
7.25    -5648.24574897651
7.5     -5658.45014058353
7.75    -5593.99661018473
8       -5473.77178560489
8.25    -5312.78983288164
8.5     -5122.91759167886
8.75    -4913.48787131465
9       -4691.80926936064
9.25    -4463.56994046779
9.5     -4233.16569580969
9.75    -4003.96227829678
10      -3778.5067921137
10.5    -3345.92138824186
11      -2945.03748635114
11.5    -2580.21667981792
12      -2252.57677617435
12.5    -1961.2770429577
13      -1704.33828081441
13.5    -1479.1777218249
14      -1282.92754879253
14.5    -1112.64319206295
15      -965.431103802385
16      -729.40385262668
17      -555.232514328905
18      -426.980628712676
19      -332.317910929267
20      -262.020816803208
21      -209.350808450448
22.5    -153.195962198191
25      -96.6005384854901
27.5    -64.8892241245325
30      -45.9052008069556
32.5    -33.9067606253544
35      -25.9789366324721
40      -16.7242761005656
45      -11.9214428345523
50      -9.22145368692879
          
# NaBa-
5.5     2733.26668349655
6       -969.066648193312
6.25    -2222.54725381971
6.5     -3166.76387204574
6.75    -3857.79241668994
7       -4343.634530483
7.25    -4664.82316883331
7.5     -4855.22661965032
7.75    -4942.83000743153
8       -4950.48086196358
8.25    -4896.73342773272
8.5     -4796.62956607301
8.75    -4662.17230972023
9       -4503.00594429628
9.25    -4326.77794357195
9.5     -4139.53753586277
9.75    -3946.0493597869
10      -3750.01795535109
10.5    -3361.25713090477
11      -2989.03020219935
11.5    -2642.0498351921
12      -2324.49529320367
12.5    -2037.74511810152
13      -1781.412113592
13.5    -1554.09036489295
14      -1353.81581037506
14.5    -1178.31598224748
15      -1025.23231957274
16      -776.94949004992
17      -591.344282186708
18      -453.371741632265
19      -350.915904078519
20      -274.616797028354
21      -217.45000576202
22.5    -156.680560124355
25      -95.9847504817944
30      -42.6215315017139
32.5    -30.214097173001
40      -12.6462936484745
45      -7.77967790715741
50      -5.05434840597055

# KBa-
5       16545.2490173
6       4959.2331124
6.25    3012.5177525
6.5     1377.7977833
6.75    34.7207664
7       -1045.7714509
7.25    -1896.6044013
7.5     -2550.9863037
7.75    -3040.1936205
8       -3392.4497692
8.25    -3632.4923222
8.5     -3781.5591293
8.75    -3857.6183882
9       -3875.702484
9.25    -3848.2739178
9.5     -3785.58787214
9.75    -3696.0307053
10      -3586.42751311
10.5    -3328.14393111
11      -3043.28624079
11.5    -2752.65606986
12.5    -2200.63044765
13      -1951.23958398
13.5    -1723.03414503
14      -1516.58672993
14.5    -1331.50661536
15      -1166.80392996
16      -892.93815541
17      -682.54459327
18      -523.0332935
19      -403.08277491
20      -313.19261519
21      -245.773842449
22.5    -174.430643815
25      -104.226165813
27.5    -66.429792815
30      -44.655342321
32.5    -31.315972883
35      -22.708444731
40      -12.885639983
45      -7.886816341
50      -5.10695414

# RbBa-
5.75    9307.848686
6       6963.838869
6.5     3110.07599
6.75    1579.644097
7       304.085766
7.25    -735.8600103
7.5     -1565.643467
7.75    -2212.829774
8       -2704.500276
8.25    -3065.7779
8.5     -3319.12261
8.75    -3484.131736
9       -3577.595816
9.25    -3613.720164
9.5     -3604.382137
9.75    -3559.437467
10      -3487.006189
10.5    -3285.103762
11      -3038.461828
11.5    -2773.120368
12      -2505.778235
12.5    -2246.847778
13      -2002.515051
13.5    -1776.158665
14      -1569.303753
14.5    -1382.285028
15      -1214.648659
16      -933.4457487
17      -715.3247451
18      -548.7049462
19      -422.7017806
20      -327.9270147
21      -256.7182161
22.5    -181.362815
25      -107.4791127
27.5    -68.01130163
30      -45.46786446
32.5    -31.75870701
35      -22.96656519
45      -7.931097383
50      -5.129127645

# CsBa-
6.25    7400.52187519111
6.5     5561.29701478441
6.75    3887.00110724668
7.5     31.284386574026
8       -1557.39686191019
8.75    -2839.42290588074
9.25    -3198.24298721301
9.5     -3278.1502146923
9.75    -3308.41406358757
10      -3299.09077941429
10.5    -3193.83123332432
11      -3013.60473227203
11.5    -2792.99481497617
12      -2554.86990600009
12.5    -2314.04262746865
13      -2079.85813576993
13.5    -1858.00587123821
14      -1651.70903428565
14.5    -1462.53600357374
15      -1290.94950043885
16      -998.941481962297
17      -768.797415496933
18      -590.826584117747
19      -455.04807446693
20      -352.326820181066
21      -274.908155861346
22.5    -192.93090317062
25      -112.898286770948
27.5    -70.6186041170659
30      -46.7860403643568
32.5    -32.465680036859
35      -23.3667544014848
40      -13.1385326649261
45      -8.00021644679987
50      -5.16370420790971

# FrBa-
6       9999.847445252
6.25    7631.05928638001
6.75    3861.89870877901
7       2349.5198400964
7.25    1063.56287694684
7.5     -8.79516261726673
7.75    -885.021534218859
8       -1586.02342207295
8.25    -2134.01139380592
8.5     -2550.84970685692
8.75    -2856.98774230491
9       -3070.90598042634
9.25    -3208.8981915517
9.5     -3285.06344174044
9.75    -3311.42486528327
10      -3298.12187849178
10.5    -3185.01071788428
11      -2997.57226775906
11.5    -2770.80733714055
12      -2527.8245136423
12.5    -2283.5160233204
13      -2047.18281245221
13.5    -1824.37824436077
14      -1618.15385771877
14.5    -1429.89775849754
15      -1259.87075880173
16      -972.1314228942
17      -746.795971479287
18      -573.432518024671
19      -441.680804092192
20      -342.273825728239
21      -267.467294375947
22.5    -188.284552201874
25      -110.816716901772
27.5    -69.6645278679428
30      -46.3231935392307
32.5    -32.2253638806399
35      -23.2321110545492
40      -13.0874066109277
45      -7.97783482548708
50      -5.15316066198662

# LiRa-
5.25    4485.55981806518
5.5     2195.66278942371
5.75    379.406099141988
6       -1029.76264300682
6.25    -2098.62982604867
6.5     -2888.54346524131
6.75    -3453.15182070433
7       -3837.94526802131
7.25    -4080.71846786308
7.5     -4212.42386462314
7.75    -4258.1879974968
8       -4238.2775155037
8.25    -4168.92980848775
8.5     -4063.06662896362
8.75    -3930.90769218054
9       -3780.50197077204
9.25    -3618.16585736131
9.5     -3448.82841100169
9.75    -3276.33080118577
10      -3103.5789328866
10.5    -2765.73890755979
11      -2447.12293004463
11.5    -2153.78445258928
12      -1888.20958507453
12.5    -1650.6609161722
13      -1440.14553652765
13.5    -1254.92070892294
14      -1092.870867741
14.5    -951.723432259845
15      -829.208458331485
16      -631.488082042968
17      -484.170902701268
18      -374.585218141823
19      -292.859620976332
20      -231.555343740037
21      -185.188684130792
22.5    -135.244616758308
25      -84.3032024638438
27.5    -55.4911388565667
30      -38.1609676698636
32.5    -27.1820428198383
35      -19.9244910363248
40      -11.4534127957974
45      -7.06243400518289
50      -4.59316293191809

# NaRa-
5.5     5726.37933113648
6       1642.89470080685
6.25    207.543240652102
6.5     -908.432643738176
6.75    -1759.35049362416
7       -2392.81968380117
7.25    -2849.60860067367
7.5     -3164.38373711912
7.75    -3366.05091297629
8       -3478.47821583244
8.25    -3521.28230473687
8.5     -3510.3273257909
8.75    -3458.48198861784
9       -3376.07199405715
9.25    -3271.36097383689
9.5     -3150.90679979409
9.75    -3019.93894752121
10      -2882.55392730067
10.5    -2600.67753549581
11      -2323.19299232918
11.5    -2060.413730688
12      -1817.79808243911
12.5    -1597.69860942419
13      -1400.55679267093
13.5    -1225.65122724149
14      -1071.5773116137
14.5    -936.592724470649
15      -818.815153991759
16      -627.426471571354
17      -483.567052165309
18      -375.649002657641
19      -294.554412749534
20      -233.321768093096
21      -186.754760325768
22.5    -136.351776897391
25      -84.7489357611693
27.5    -55.5695684482958
30      -38.0789727697022
32.5    -27.0481913172644
35      -19.7846997037815
40      -11.3411569534246
45      -6.98144951256377
50      -4.53588738332887

# KRa-
5.25    15401.6591645
5.75    9187.98485642
6.75    1829.47623056
7       680.15376532
7.25    -250.1332695
7.5     -989.19621449
7.75    -1564.3911071
8       -2001.42178768
8.25    -2323.54838066
8.5     -2551.21379681
8.75    -2702.0114697
9       -2790.85698813
9.25    -2830.26206099
9.5     -2830.6242681
9.75    -2800.52214455
10      -2746.98764344
10.5    -2591.4764369
11      -2398.09726019
11.5    -2188.89737144
12      -1977.89316059
12.5    -1773.70910378
13      -1581.40135168
13.5    -1403.67171951
14      -1241.67996936
14.5    -1095.58895607
15      -964.92062453
16      -746.19805842
17      -576.67212197
18      -446.89991829
19      -348.239644229
20      -273.417307229
21      -216.596676292
22.5    -155.557462164
25      -94.216694324
27.5    -60.48982973
30      -40.801434896
32.5    -28.649186369
35      -20.782555451
40      -11.788674909
45      -7.212892046
50      -4.668594514

# RbRa-
6.5	4810.741717
6.75	3260.703335
7	1952.888726
7.25	864.748205
7.5	-25.6494226
7.75	-741.1993253
8	-1305.060114
8.25	-1739.563505
8.5	-2065.336142
8.75	-2300.826674
9	-2462.169792
9.25	-2563.226363
9.5	-2615.755669
9.75	-2629.617699
10	-2613.00765
10.5	-2514.236275
11	-2360.192807
11.5	-2177.874213
12	-1984.842908
12.5	-1792.282813
13	-1607.087893
13.5	-1433.281318
14	-1272.972192
14.5	-1127.010017
15	-995.4236587
16	-773.0890891
17	-599.0429235
18	-464.8208732
19	-362.2390515
20	-284.1678645
21	-224.7634049
22.5	-160.9085391
25	-96.86091614
27.5	-61.83743941
30	-41.51987782
32.5	-29.05229461
35	-21.02000399
40	-11.88441053
45	-7.254197003
50	-4.689990045


# CsRa-
7.25    2565.02058590239
7.5     1482.07418932386
8.25    -773.773526741669
8.5     -1250.46644364582
8.75    -1619.15876792493
9.25    -2097.82369294343
9.5     -2236.19157369283
9.75    -2323.18108866985
10      -2368.5569104178
10.5    -2366.17002432144
11      -2279.95672701503
11.5    -2144.76008663097
12      -1983.94673620316
12.5    -1812.83921223833
13      -1641.3364195054
13.5    -1475.64675662577
14      -1319.47713506384
14.5    -1174.84992673631
16      -815.689394905958
17      -635.010878284525
18      -493.945531050504
19      -385.170737946059
20      -301.881444612643
21      -238.275339774992
22.5    -169.795718157879
25      -101.251237730186
27.5    -64.0505386375155
30      -42.6814129871806
32.5    -29.6933493108652
35      -21.3918740186169
40      -12.0277782491458
45      -7.31988279366603
50      -4.72225263124048

# FrRa-
7       3918.238942
7.25    2592.710358
7.5     1479.928634
8.25    -806.7007916
8.5     -1285.7972927
8.75    -1655.15857
9       -1931.947167
9.25    -2131.553565
9.5     -2267.491925
9.75    -2351.438072
10      -2393.356127
10.5    -2383.399166
11      -2289.562118
11.5    -2147.355748
12      -1980.511245
12.5    -1804.55303
13      -1629.395362
14      -1303.428344
15      -1025.7415632
17      -621.3319768
19      -376.2231914
20      -294.9467609
21      -232.9981606
22.5    -166.3642759
25      -99.61918793
27.5    -63.26159709
30      -42.28135386
32.5    -29.47956223
35      -21.26981824
40      -11.98018868
45      -7.299331784
50      -4.712931919

==> anc/PECs_AM-AM-.txt <==
# Supplemental Material for:
# "Diatomic molecular anions of alkali-metal and alkaline-earth-metal atoms"
# By S. Akkari, H. Ladjimi, W. Zrafi, H. Berriche, M. Gronowski, M. Tomza
#
# Interaction energies for alkali-metal diatomic molecular anions 
# in the X^2\Sigma^+ electronic state
# CCSD(T)/aug-cc-pwCV5Z+bf + dCCSDT/aug-cc-pwCVTZ.

# R(bohr)  V(R)(cm-1)

# Li2-
3.2	7680.0287
3.5     3357.1762
3.8	-329.2263913
4	-2082.331356
4.25	-3765.342637
4.5	-4983.961339
4.75	-5833.659737
5	-6394.740798
5.25	-6732.812794
5.5	-6900.375779
5.75	-6938.946958
6	-6881.079072
6.25	-6752.15987
6.5	-6571.932042
6.75	-6355.664538
7	-6115.179036
7.25	-5859.554539
7.5	-5595.730496
7.75	-5328.996462
8	-5063.321543
8.25	-4801.679589
8.5	-4546.24302
8.75	-4298.567987
9	-4059.737681
9.25	-3830.463849
9.5	-3611.164513
9.75	-3402.039
10	-3203.12461
10.5	-2835.427032
11	-2506.310015
11.5	-2213.139585
12	-1952.919244
12.5	-1722.540843
13	-1519.018099
13.5	-1339.466763
14	-1181.252119
14.5	-1041.955358
15	-919.369936
16	-716.7111043
17	-559.9432903
18	-438.6094836
19	-344.5680628
20	-271.53574
21	-214.671043
22.5	-151.8070058
25	-86.4061486
27.5	-49.78555232
30	-28.74383856
32.5	-16.29963504
35	-8.70221448
40	-0.77153693

# LiNa-
3.6	5948.400414
4	1489.235436
4.25	-574.418022
4.75	-3380.904557
5.25	-4877.787948
5.5	-5287.005868
5.75	-5520.947833
6	-5635.981117
6.25	-5653.133793
6.5	-5596.01889
6.75	-5484.878654
7	-5331.475913
7.25	-5149.051178
7.75	-4732.735978
9.25	-3416.300175
9.5	-3213.242027
10.5	-2481.026646
11	-2165.047847
11.5	-1882.119794
12	-1630.674529
13	-1287.76689
13.5	-1116.36828
14	-965.9976488
14.5	-834.5151661
15	-719.9887393
16	-534.5302063
17	-396.7940071
18	-295.7639392
19	-222.4937795
20	-169.5250868
21	-131.2061525
22.5	-92.15398943
25	-55.23733746
27.5	-35.74175321
30	-24.43877972
32.5	-17.39445127
35	-12.76689687
40	-7.362959096
45	-4.556272929
50	-2.961427989

# LiK-
3.8	9655.391624
4.75	466.0417991
5	-914.1849649
5.25	-2221.247163
5.5	-3150.009228
6	-4359.739846
6.5	-4932.077758
6.75	-5050.775232
7	-5087.933172
7.25	-5061.418463
7.75	-4873.286598
8	-4733.210178
8.25	-4573.390643
8.5	-4399.999765
8.75	-4217.944159
9	-4031.044646
9.25	-3842.414113
9.5	-3654.348069
9.75	-3468.712231
10	-3286.869033
10.5	-2938.443692
11	-2614.359321
11.5	-2316.968166
12	-2046.814923
13	-1585.286656
13.5	-1391.051124
14	-1218.850223
14.5	-1066.829337
15	-933.123582
17	-547.0211221
18	-421.7327154
19	-328.0219225
20	-257.8833245
21	-205.2563142
22.5	-149.1943673
25	-92.78179067
27.5	-60.09493808
32.5	-30.30894416
35	-22.31166639
40	-12.91283493
45	-7.990097276
50	-5.213164491

# LiRb-
4	4025.89758
5.5	-1999.585807
5.75	-2881.732237
6	-3555.463624
6.25	-4051.850148
6.5	-4400.191874
6.75	-4627.011534
7	-4755.697451
7.25	-4805.456968
7.5	-4793.558576
7.75	-4733.573439
8	-4636.798551
8.25	-4512.441733
8.5	-4367.947022
8.75	-4209.307286
9	-4041.318514
9.25	-3867.779566
9.5	-3691.695519
9.75	-3515.469887
10	-3340.850651
10.5	-3001.881544
11	-2682.419043
11.5	-2386.333122
12	-2115.364002
12.5	-1869.664309
13	-1648.567115
13.5	-1450.816091
14	-1274.88747
14.5	-1119.084713
15	-981.6756353
16	-755.1824707
17	-582.4010335
19	-353.321161
20	-279.2299543
21	-223.2032929
22.5	-163.0441188
25	-101.9945147
27.5	-67.53990331
30	-46.7394504
32.5	-33.48041102
35	-24.6545411
40	-14.27067914
45	-8.841387069
50	-5.774384634

# LiCs-
5	2632.11326
6	-2525.3973
6.5	-3779.0999
6.75	-4170.0185
7	-4437.399
7.25	-4603.7372
7.5	-4688.046
7.75	-4706.8945
8	-4674.1311
8.25	-4601.2343
8.5	-4497.6596
9	-4227.9193
9.25	-4073.1207
9.5	-3910.7856
9.75	-3744.1547
10	-3575.8002
10.5	-3241.5506
11	-2919.3751
11.5	-2615.8509
12	-2334.4442
12.5	-2076.5963
13	-1842.4499
13.5	-1631.3452
14	-1442.1422
14.5	-1273.416
15	-1123.6076
16	-874.28988
17	-681.58592
18	-533.94049
19	-421.34355
20	-335.55842
21	-269.96341
22.5	-198.68109
25	-125.30806
27.5	-83.345184
30	-57.823668
32.5	-41.491207
35	-30.581668
40	-17.727207
45	-10.98554
50	-7.1739758

# LiFr-
5	3261.35097
5.25	1524.88441
5.5	95.846843
5.75	-1070.47966
6.25	-2741.4473
6.75	-3715.287
7	-4004.4867
7.25	-4191.5616
7.5	-4295.5443
7.75	-4332.7692
8	-4317.0563
8.25	-4259.9481
8.5	-4171.0378
8.75	-4058.1565
9	-3927.7164
9.25	-3784.8871
9.5	-3633.8333
9.75	-3477.8933
10	-3319.7229
10.5	-3004.6193
11	-2700.0047
11.5	-2413.0005
12	-2147.0375
12.5	-1903.7187
13	-1683.192
13.5	-1484.8562
14	-1307.6212
15	-1010.67229
16	-779.98326
17	-603.18458
18	-468.92855
19	-367.4895
20	-290.8652
21	-232.76638
22.5	-170.20286
25	-106.52805
27.5	-70.541768
30	-48.771832
32.5	-34.918122
35	-25.700959
40	-14.863819
45	-9.2010116
50	-6.0016728

# Na2-
4.25	1760.788809
4.5	-109.8825792
4.75	-1580.348435
5	-2717.875294
5.25	-3577.558068
5.5	-4207.316623
5.75	-4652.158772
6	-4942.649758
6.25	-5111.37886
6.5	-5184.706543
6.75	-5184.017273
7	-5126.566065
7.25	-5026.315411
7.5	-4894.432425
7.75	-4739.89958
8	-4569.656526
8.25	-4389.432308
8.5	-4203.498011
8.75	-4015.172059
9	-3827.194057
9.25	-3641.452189
9.5	-3459.471558
9.75	-3282.342211
10	-3110.864654
10.5	-2786.836963
11	-2489.643631
11.5	-2219.63638
12	-1975.947362
12.5	-1757.115995
13	-1561.269387
13.5	-1386.515692
14	-1230.891146
14.5	-1092.507214
15	-969.5909307
16	-763.715177
17	-601.8244551
18	-474.5956345
19	-374.564343
20	-295.8404977
21	-233.7743096
22.5	-164.1801378
25	-90.41599008
27.5	-48.26526763
30	-23.64574338
32.5	-8.93622313

# NaK-
4.5	4546.9222
4.75	2380.207556
5	658.4674301
5.25	-722.1555246
6.25	-3864.067344
6.5	-4221.122201
6.75	-4461.879979
7	-4607.257584
7.25	-4675.111069
7.5	-4683.495088
7.75	-4642.911715
8.25	-4458.843856
8.5	-4331.409369
8.75	-4188.713628
9	-4035.493323
9.75	-3547.074532
10.5	-3061.027854
11	-2755.331868
11.5	-2469.681025
12.5	-1965.16448
13.5	-1549.054205
14	-1371.582913
14.5	-1212.679638
16	-832.3736129
17	-645.3242086
18	-499.9353785
19	-387.9311933
20	-302.3671411
21	-237.3380022
22.5	-168.1176097
25	-100.3567525
27.5	-64.31494689
30	-43.66118587
32.5	-30.92418418
35	-22.63208475
40	-13.05293836
45	-8.055934631

# NaRb-
3.2	61080.95723
4.25	10717.95152
4.5	7032.980897
4.75	4317.167314
5.25	583.8473667
5.5	-846.7880543
5.75	-1894.879562
6	-2479.498063
6.25	-3120.522445
6.5	-3603.885142
6.75	-3954.467188
7.25	-4345.141299
7.5	-4421.767553
7.75	-4439.400152
8	-4410.210806
8.25	-4344.533782
8.5	-4250.67536
8.75	-4135.684256
9	-4005.152602
9.5	-3714.974343
9.75	-3562.009296
10	-3407.171138
10.5	-3098.769581
11	-2800.346711
11.5	-2518.182853
12	-2255.397192
12.5	-2013.555426
13	-1792.783611
14	-1412.074756
14.5	-1250.025919
15	-1104.985899
16	-861.0386909
18	-520.4163684
19	-405.6917787
20	-317.9490147
21	-251.1506744
22.5	-179.7124468
25	-108.8169883
27.5	-70.40876379
35	-24.99018294
40	-14.38428569
45	-8.899211516
50	-5.792989069

# NaCs-
5.25	2934.489893
6.25	-2128.772886
6.75	-3338.600168
7.25	-4006.459003
7.5	-4190.477916
8	-4343.122343
8.25	-4338.517689
8.5	-4294.42115
8.75	-4219.486152
9	-4120.783796
9.25	-4004.418129
9.5	-3875.054981
9.75	-3736.680987
10	-3592.467347
10.5	-3296.143577
11	-3000.876476
11.5	-2715.839842
12	-2446.476236
12.5	-2195.587996
13	-1964.480483
13.5	-1753.305936
14.5	-1388.603089
15	-1233.028509
16	-969.3338528
17	-760.5251479
18	-596.9809909
19	-470.0248169
21	-296.7185643
22.5	-215.0041656
25	-132.2608324
27.5	-86.38142482
30	-59.23515815
40	-31.11775852
45	-11.04876193
50	-7.207577865

# NaFr-
5.25	3783.767173
5.75	405.835131
6	-745.20445
6.25	-1655.9067
6.5	-2368.2666
7.25	-3624.2972
8	-4011.4852
8.5	-3994.1174
8.75	-3929.2454
9	-3842.6916
9.25	-3737.7248
9.5	-3619.1704
9.75	-3490.9655
10	-3356.4223
11	-2799.5784
11.5	-2529.972
12	-2274.9378
12.5	-2037.4645
13	-1818.7771
13.5	-1619.1405
14	-1438.2292
14.5	-1275.1304
16	-881.44991
17	-686.56263
18	-534.79036
19	-417.73398
20	-328.06859
21	-259.73262
27.5	-73.398928
30	-50.075997
32.5	-35.571957
40	-14.996478
45	-9.2549512
50	-6.0187869

# K2-
4.5	10279.17577
5.5	939.1514236
5.75	-261.7223083
6.25	-2046.548582
6.5	-2694.108352
6.75	-3206.781746
7	-3601.936238
7.25	-3895.683948
7.5	-4102.970423
7.75	-4237.522729
8	-4311.513927
8.25	-4335.731564
8.5	-4319.554177
8.75	-4271.026883
9	-4196.962914
9.25	-4103.084843
9.5	-3994.150014
9.75	-3874.105128
10	-3746.199131
10.5	-3476.901724
11	-3202.034734
11.5	-2931.755193
12	-2672.368992
12.5	-2427.556727
13	-2199.23524
13.5	-1988.161416
14	-1794.326136
14.5	-1617.229336
15	-1456.075453
16	-1177.633016
17	-950.560078
18	-766.506051
19	-617.9048286
20	-498.2095049
21	-401.9125348
22.5	-291.595718
25	-171.3420154
27.5	-100.6810074
30	-58.52744675
32.5	-32.90985376
35	-17.0362208
40	-0.53401867

# KRb-
4.5	14996.5813998259
4.75	10099.3029444235
5	6718.88575775216
5.25	4292.40992772098
5.5	2472.89787944761
5.75	1053.09251776709
6	-87.1872136659998
6.25	-1016.70412089664
6.5	-1775.85171424968
6.75	-2390.65753924452
7	-2880.40780172236
7.25	-3261.35146761483
7.5	-3548.13361994315
7.75	-3754.15519289451
8	-3891.68225310465
8.25	-3971.81676424058
8.5	-4004.4301851955
8.75	-3998.13910310982
9	-3960.39025204775
9.25	-3897.53074983123
9.5	-3814.9377571438
9.75	-3717.13603101639
10	-3607.89157831122
10.5	-3367.05489086975
11	-3111.39191315732
11.5	-2853.52679057214
12	-2601.61661032115
12.5	-2360.76587797805
13	-2140.71631307571
14.5	-1574.10109209574
18	-755.019336220852
19	-610.16094456451
20	-491.614416183182
21	-394.738968339894
22.5	-282.341550908526
25	-160.078622093314
27.5	-92.3753193307543
30	-56.6381660092893
32.5	-37.3858418355148
35	-26.3034119835774
40	-14.6803972101497
45	-8.97520977166261

# KCs-
5.75	2658.475432
6	1208.148175
6.5	-642.1345981
7	-2046.162419
7.5	-2961.889509
7.75	-3274.552977
8.25	-3670.825742
8.75	-3832.610794
9	-3848.429097
9.25	-3830.962376
9.5	-3786.541172
9.75	-3720.585067
10	-3637.68747
10.5	-3435.973721
11	-3205.399665
11.5	-2962.466327
12	-2718.22736
12.5	-2479.896061
13	-2251.999734
14	-1837.009018
14.5	-1651.887893
15	-1481.869906
16	-1185.353922
17	-942.0236104
18	-745.0545376
19	-587.4998488
20	-462.8458597
21	-365.1981308
22.5	-258.2217229
25	-151.0823956
27.5	-94.49231592
30	-62.90169939
35	-31.92983687
45	-11.20042247
50	-7.297626274

# KFr-
4.75	18429.4502
5.75	3198.16031
6	1578.35458
6.25	318.223744
6.5	-415.303775
7	-1868.2921
7.25	-2387.4949
8	-3346.1992
8.25	-3511.5267
8.5	-3618.5548
8.75	-3676.7675
9	-3694.5464
9.25	-3679.2005
9.5	-3637.0549
9.75	-3573.5019
10	-3493.1568
10.5	-3296.9082
11	-3072.2245
11.5	-2835.5125
12	-2597.7582
12.5	-2366.0472
13	-2144.8241
13.5	-1936.691
14	-1742.9409
14.5	-1564.1307
16	-1114.83157
17	-881.45633
18	-693.07526
19	-542.82224
20	-424.47111
21	-332.09664
22.5	-231.55953
27.5	-81.399209
30	-53.613635
32.5	-37.219139
35	-26.925246
40	-15.294282
45	-9.3902285
50	-6.0927237

# Rb2-
5.5     2031.212
5.75    1236.6125
6       445.95332
6.25    -318.0489256
6.75    -1884.2228596
7       -2455.1308814
7.25    -2911.8208449
7.5     -3269.1260475
7.75    -3540.0943795
8       -3736.6009383
8.25    -3869.5671144
8.5     -3948.8953183
8.75    -3983.4677921
9       -3981.1616595
9.25    -3948.7579736
9.75    -3816.5895663
10      -3726.1008494
10.5    -3514.2802681
11      -3278.7084902
11.5    -3034.34523717
12      -2791.05432588
12.5    -2555.28147958
13      -2330.92762633
13.5    -2120.20925579
14      -1924.20299488
14.5    -1743.18561947
15      -1576.95073817
16      -1286.46353808
17      -1046.55258216
18      -850.05005718
19      -689.97723474
20      -560.04147354
21      -454.79439014
22.5    -333.36141172
25      -199.79447483
27.5    -120.5661643
30      -72.966658934
32.5    -43.8998177
35      -25.8181093
40      -6.9245769400

# RbCs-
5.75	4402.3246
6	2622.9555
6.25	1261.06439
6.5	180.535659
6.75	-695.24074
7	-1412.9141
7.25	-2000.9005
7.5	-2478.3898
8	-3156.2725
8.25	-3379.6063
8.5	-3539.3901
8.75	-3644.788
9	-3704.1993
9.25	-3725.1268
9.5	-3714.2178
9.75	-3677.3008
10	-3619.4169
10.5	-3457.3194
11	-3255.0833
11.5	-3031.9059
12.5	-2570.978
13	-2347.8221
13.5	-2135.0729
14	-1934.8453
14.5	-1748.2284
15	-1575.5983
16	-1271.2013
17	-1019.17384
18	-812.29295
19	-644.65823
20	-510.15391
21	-403.25046
22.5	-284.1994
25	-163.21516
27.5	-99.648429
32.5	-44.989989
40	-18.416699
45	-11.264173
50	-7.3071467

# RbFr-
5.25	12105.19874
5.5	8097.61115
5.75	5269.755411
6	3204.797718
6.25	1656.271234
6.5	461.677418
6.75	-482.2951836
7	-1239.074165
7.25	-1848.492665
7.5	-2337.327912
7.75	-2724.238029
8	-3023.791459
8.25	-3248.304185
8.5	-3412.797633
8.75	-3518.684801
9	-3578.628135
9.25	-3600.246486
9.5	-3590.224184
9.75	-3554.384099
10	-3497.761718
10.5	-3338.772585
11	-3140.408945
11.5	-2921.728319
12	-2695.753216
12.5	-2471.187132
14	-1852.161909
15	-1503.993048
16	-1210.189649
17	-966.7566559
18	-767.7006027
19	-606.6876919
20	-477.6126011
21	-375.1224577
22.5	-261.1723756
25	-146.2308619
27.5	-87.12416729
30	-55.90592171
32.5	-38.1770306
35	-27.36632332
40	-15.42171128
45	-9.454238982
50	-6.116771104

# Cs2-
6        3472.6291
6.5     1332.6166729
6.75    262.6104594
7       -593.1655845
7.25    -1296.7502945
7.5     -1878.3830115
8       -2746.1046891
8.25    -3055.96093
8.5     -3295.8062711
8.75    -3474.3041573
9       -3599.5071276
9.25    -3678.9934432
9.5     -3719.613708
9.75    -3727.5708847
10      -3708.4086461
10.5    -3607.5493277
11      -3448.8052517
11.5    -3255.50791
12      -3044.18539487
12.5    -2826.26417444
13      -2609.5234651
13.5    -2399.07299062
14      -2198.13109281
14.5    -2008.64325024
15      -1831.5405554
16      -1515.51483927
17      -1248.50663938
18      -1025.80386513
19      -841.64703897
20      -690.25610776
21      -566.25682468
22.5    -421.53811947
25      -259.97288474
27.5    -162.69185693
30      -103.6072483
32.5    -67.240210077
35      -44.4806506
40      -20.56082557
45      -10.10082923
50      -5.1926534

# CsFr-
6.25	3455.645812
6.5	1891.066496
6.75	690.77684
7	-254.4601002
7.25	-1012.927608
7.5	-1627.285874
7.75	-2124.820995
8	-2524.330298
8.25	-2839.669321
8.5	-3082.213249
8.75	-3261.783001
9	-3387.230262
9.25	-3466.473698
9.5	-3506.684294
9.75	-3514.229395
10	-3494.719504
10.5	-3393.592367
11	-3235.21996
11.5	-3042.883877
12	-2833.102189
12.5	-2617.26133
13	-2403.057002
13.5	-2195.536629
14	-1997.866156
14.5	-1811.893529
16	-1330.635217
17	-1072.449101
18	-859.1676022
19	-685.0950255
20	-544.0471303
21	-431.0485471
22.5	-303.8792199
25	-172.9912873
27.5	-104.0394758
30	-67.01421908
32.5	-45.84068253
35	-32.84320931
40	-18.49636734
45	-11.3124245

# Fr2-
5.75	9974.518186
6	6551.726453
6.25	4091.43587
6.5	2285.796342
6.75	928.8581711
7	-114.9295615
7.25	-933.2592086
7.5	-1582.579966
7.75	-2099.68864
8	-2509.446397
8.25	-2829.694209
8.5	-3074.182472
8.75	-3254.185569
9	-3379.349532
9.25	-3458.104992
9.5	-3497.883007
9.75	-3505.189659
10	-3485.714494
10.5	-3385.552777
11	-3229.368567
11.5	-3040.36028
12	-2834.854812
12.5	-2624.086841
13	-2415.56563
13.5	-2214.119283
14	-2022.747263
14.5	-1843.117901
15	-1676.030438
16	-1379.805556
17	-1131.575859
18	-926.0965818
19	-757.3525214
20	-619.517867
21	-507.3008337
22.5	-377.1535822
25	-233.0397004
27.5	-147.1079836
30	-95.37286103
32.5	-63.79124715
35	-44.20504619
40	-23.92963733
45	-15.3309266
50	-11.45328466
